Partially accreted crusts of neutron stars

Neutron stars in low-mass binary systems are subject to accretion. The common assumption in studying the properties of the neutron star crust is the fully accreted crust approximation. However, observations of some X-ray transient sources indicate that the original crust has not been completely replaced by accreted material, but is partly composed of the compressed original crust. A two-part (or hybrid) crust made of the original crust that is compressed and of the accreted material crashing onto it was reconstructed as a function of the accretion stage. The differences in the composition and energy sources for the fully accreted and hybrid crusts influence the cooling and transport properties. A simple semi-empirical formula of a compressible liquid drop was used. We compared the nuclear reactions triggered by compression in the original crust and in the accreted matter part of the hybrid crust. We discuss another crust compression astrophysical phenomenon related to spinning neutron stars. The compression of the originally catalyzed outer crust triggers exothermic reactions (electron captures and pycnonuclear fusions) that deposit heat in the crust. The heat sources are cataloged as a function of the compression until the fully accreted crust approximation is reached. The pressure at which neutron drip occurs is a nonmonotonic function of the depth, leading to a temporary neutron drip anomaly. The additional potential source of energy for partially accreted crusts is the occurrence of a density inversion phenomenon between some compressed layers. The original crust of a neutron star cannot be neglected when the original crust is not fully replaced by the accreted matter. The amount of heat associated with the compression of the original crust is on the same order of magnitude as that from the sources acting in the accreted part of the hybrid crust.

==> anc/ReactionOCCOCContinuous.res <==
# This file presents the reactions occuring in the 24 shells of an originally catalyzed compressed outer crust in the continuous approach as presented in [Suleiman et al. 2022]. 
# P is the pressure at which the reaction occurs 
# rho_ini is the density right before the reaction 
# L is the relative change in density due to the reaction 
# A_i, Z_i are respectively the nucleon and proton number of the father nuclei of the reaction 
# A_f, Z_f, N_f are respectively the nucleon, proton and neutron (inside nuclei) number of the daughter nuclei of the reaction 
# Q is the energy release by the reaction 
# DP is the compression at which the reaction occurs 
# dp/p is the relative compression at which the reaction occurs 

# The table has 23 parts, the top pressure P_ini and density rho_ini of the initial shell are presented, as well as the initial catalyzed nuclei and shell number 

#P (dyn/cm^2) 	 rho_ini (g/cm^3) 	 L 	 A_i 	 Z_i 	 A_f 	 Z_f 	 N_f 	 Q (keV/A) 	 DP (dyn/cm^2) 	 dp/p (in \%)

# P_ini=1.442000e+22 	 rho_ini=7.752500e+05 	 Original catalyzed nuclei (56,26,30)  	 Shell 1 
6.467998e+26 	 1.374130e+09 	 8.16 	 56 	 26 	 56 	 24 	 32 	 37.0445 	 6.462573e+26 	 119130.1633 
1.828602e+28 	 1.811017e+10 	 8.91 	 56 	 24 	 56 	 22 	 34 	 41.2244 	 1.828548e+28 	 3370720.1224 
1.058614e+29 	 7.365346e+10 	 9.82 	 56 	 22 	 56 	 20 	 36 	 81.6757 	 1.058608e+29 	 19514237.8558 
4.746819e+29 	 2.495951e+11 	 10.93 	 56 	 20 	 56 	 18 	 38 	 46.1433 	 4.746813e+29 	 87502086.2557 
1.064221e+30 	 5.078228e+11 	 4.29 	 56 	 18 	 52 	 16 	 36 	 25.1086 	 1.064221e+30 	 196176920.3510 

# P_ini=5.441100e+23 	 rho_ini=8.489100e+06 	 Original catalyzed nuclei (62,28,34)  	 Shell 2 
2.467655e+27 	 3.846373e+09 	 7.52 	 62 	 28 	 62 	 26 	 36 	 44.8872 	 2.400622e+27 	 3581.2539 
2.987341e+28 	 2.678718e+10 	 8.16 	 62 	 26 	 62 	 24 	 38 	 44.1843 	 2.980637e+28 	 44465.2231 
4.282737e+28 	 3.796276e+10 	 4.27 	 62 	 24 	 62 	 23 	 39 	 0.0000 	 4.276034e+28 	 63789.9855 
6.314497e+28 	 5.296908e+10 	 4.46 	 62 	 23 	 62 	 22 	 40 	 0.0000 	 6.307794e+28 	 94099.8270 
4.734566e+29 	 2.511399e+11 	 9.83 	 62 	 22 	 62 	 20 	 42 	 41.2641 	 4.733895e+29 	 706203.7012 
1.014287e+30 	 4.888788e+11 	 3.77 	 62 	 20 	 58 	 18 	 40 	 19.5137 	 1.014220e+30 	 1513016.2263 

# P_ini=6.723400e+25 	 rho_ini=2.653600e+08 	 Original catalyzed nuclei (58,26,32)  	 Shell 3 
4.641050e+27 	 6.207000e+09 	 8.16 	 58 	 26 	 58 	 24 	 34 	 43.1145 	 4.570726e+27 	 6499.5256 
4.552112e+28 	 3.717668e+10 	 8.91 	 58 	 24 	 58 	 22 	 36 	 110.6274 	 4.545079e+28 	 64630.5571 
2.003446e+29 	 1.231459e+11 	 9.82 	 58 	 22 	 58 	 20 	 38 	 44.9844 	 2.002742e+29 	 284787.9046 
6.598173e+29 	 3.310734e+11 	 7.10 	 58 	 20 	 56 	 18 	 38 	 25.2799 	 6.597470e+29 	 938153.3986 

# P_ini=7.053500e+25 	 rho_ini=2.821300e+08 	 Original catalyzed nuclei (64,28,36)  	 Shell 4 
8.041784e+27 	 9.614686e+09 	 7.52 	 64 	 28 	 64 	 26 	 38 	 38.9554 	 7.471024e+27 	 1308.9607 
5.227870e+28 	 4.207797e+10 	 8.16 	 64 	 26 	 64 	 24 	 40 	 38.8809 	 5.170794e+28 	 9059.4898 
7.795495e+28 	 6.142618e+10 	 4.27 	 64 	 24 	 64 	 23 	 41 	 0.0000 	 7.738419e+28 	 13558.0966 
1.143439e+29 	 8.538376e+10 	 4.46 	 64 	 23 	 64 	 22 	 42 	 0.0001 	 1.137731e+29 	 19933.6183 
6.486827e+29 	 3.284291e+11 	 6.39 	 64 	 22 	 62 	 20 	 42 	 23.8297 	 6.481120e+29 	 113552.4546 

# P_ini=5.724700e+26 	 rho_ini=1.375200e+09 	 Original catalyzed nuclei (66,28,38)  	 Shell 5 
2.260810e+28 	 2.151795e+10 	 7.52 	 66 	 28 	 66 	 26 	 40 	 49.5676 	 2.194908e+28 	 3330.5630 
7.859715e+28 	 5.892651e+10 	 8.16 	 66 	 26 	 66 	 24 	 42 	 79.0770 	 7.793813e+28 	 11826.3679 
3.253724e+29 	 1.851884e+11 	 8.92 	 66 	 24 	 66 	 22 	 44 	 38.6189 	 3.247133e+29 	 49272.1511 
7.992390e+29 	 3.961967e+11 	 6.50 	 66 	 22 	 64 	 20 	 44 	 16.5764 	 7.985800e+29 	 121176.8930 

# P_ini=6.610000e+26 	 rho_ini=1.560800e+09 	 Original catalyzed nuclei (86,36,50)  	 Shell 6 
9.884136e+27 	 1.179882e+10 	 5.73 	 86 	 36 	 86 	 34 	 52 	 29.2510 	 8.236036e+27 	 499.7291 
4.722951e+28 	 4.030834e+10 	 6.10 	 86 	 34 	 86 	 32 	 54 	 23.1895 	 4.558141e+28 	 2765.6943 
1.333402e+29 	 9.319391e+10 	 6.51 	 86 	 32 	 86 	 30 	 56 	 18.8030 	 1.316921e+29 	 7990.5382 
4.385410e+29 	 2.426871e+11 	 6.99 	 86 	 30 	 86 	 28 	 58 	 28.3063 	 4.368929e+29 	 26508.8811 
8.422108e+29 	 4.239040e+11 	 5.03 	 86 	 28 	 84 	 26 	 58 	 11.7234 	 8.405627e+29 	 51001.9259 

# P_ini=1.653000e+27 	 rho_ini=3.195300e+09 	 Original catalyzed nuclei (84,34,50)  	 Shell 7 
2.826784e+28 	 2.678793e+10 	 6.10 	 84 	 34 	 84 	 32 	 52 	 28.5917 	 1.934074e+28 	 216.6519 
1.189243e+29 	 8.353290e+10 	 6.51 	 84 	 32 	 84 	 30 	 54 	 33.1209 	 1.099972e+29 	 1232.1719 
3.255330e+29 	 1.895052e+11 	 6.99 	 84 	 30 	 84 	 28 	 56 	 29.1697 	 3.166059e+29 	 3546.5703 
7.166933e+29 	 3.667652e+11 	 4.97 	 84 	 28 	 82 	 26 	 56 	 15.9726 	 7.077662e+29 	 7928.2877 

# P_ini=8.953900e+27 	 rho_ini=1.171800e+10 	 Original catalyzed nuclei (82,32,50)  	 Shell 8 
6.324977e+28 	 5.076531e+10 	 6.51 	 82 	 32 	 82 	 30 	 52 	 22.9866 	 3.487877e+28 	 122.9381 
2.991454e+29 	 1.736109e+11 	 6.98 	 82 	 30 	 82 	 28 	 54 	 44.3200 	 2.707744e+29 	 954.4057 
5.969566e+29 	 3.120879e+11 	 7.53 	 82 	 28 	 82 	 26 	 56 	 29.9136 	 5.685856e+29 	 2004.1086 
1.032462e+30 	 5.064809e+11 	 2.89 	 82 	 26 	 78 	 24 	 54 	 17.1817 	 1.004091e+30 	 3539.1456 

# P_ini=2.845600e+28 	 rho_ini=2.897200e+10 	 Original catalyzed nuclei (80,30,50)  	 Shell 9 
2.528640e+29 	 1.492901e+11 	 6.98 	 80 	 30 	 80 	 28 	 52 	 56.2614 	 1.596800e+29 	 171.3599 
4.502706e+29 	 2.463495e+11 	 7.53 	 80 	 28 	 80 	 26 	 54 	 30.8300 	 3.570866e+29 	 383.2059 
8.818320e+29 	 4.389102e+11 	 5.47 	 80 	 26 	 78 	 24 	 54 	 11.3826 	 7.886480e+29 	 846.3341 

# P_ini=9.346300e+28 	 rho_ini=7.248200e+10 	 Original catalyzed nuclei (82,30,52)  	 Shell 10 
2.991455e+29 	 1.736109e+11 	 6.98 	 82 	 30 	 82 	 28 	 54 	 44.3201 	 1.953555e+29 	 188.2219 
5.969567e+29 	 3.120880e+11 	 7.53 	 82 	 28 	 82 	 26 	 56 	 29.9136 	 4.931667e+29 	 475.1582 
1.032462e+30 	 5.064810e+11 	 2.89 	 82 	 26 	 78 	 24 	 54 	 17.1818 	 9.286723e+29 	 894.7609 

# P_ini=1.041100e+29 	 rho_ini=7.973500e+10 	 Original catalyzed nuclei (94,34,60)  	 Shell 11 
2.336850e+29 	 1.463146e+11 	 6.10 	 94 	 34 	 94 	 32 	 62 	 25.5488 	 1.260950e+29 	 117.1996 
5.491570e+29 	 2.949020e+11 	 6.51 	 94 	 32 	 94 	 30 	 64 	 25.4238 	 4.415670e+29 	 410.4164 
9.292531e+29 	 4.663212e+11 	 2.43 	 94 	 30 	 90 	 28 	 62 	 12.3700 	 8.216631e+29 	 763.6983 

# P_ini=1.079200e+29 	 rho_ini=8.242400e+10 	 Original catalyzed nuclei (100,36,64)  	 Shell 12 
2.316026e+29 	 1.462347e+11 	 5.73 	 100 	 36 	 100 	 34 	 66 	 23.6888 	 1.051226e+29 	 83.1140 
5.256418e+29 	 2.861424e+11 	 6.10 	 100 	 34 	 100 	 32 	 68 	 23.5894 	 3.991618e+29 	 315.5928 
8.826702e+29 	 4.481185e+11 	 2.25 	 100 	 32 	 96 	 30 	 66 	 10.6208 	 7.561902e+29 	 597.8733 

# P_ini=1.268600e+29 	 rho_ini=9.446200e+10 	 Original catalyzed nuclei (96,34,62)  	 Shell 13 
3.148622e+29 	 1.869293e+11 	 6.10 	 96 	 34 	 96 	 32 	 64 	 24.8465 	 1.845322e+29 	 141.5884 
6.630238e+29 	 3.469745e+11 	 4.29 	 96 	 32 	 94 	 30 	 64 	 15.4647 	 5.326938e+29 	 408.7269 

# P_ini=1.307200e+29 	 rho_ini=9.708800e+10 	 Original catalyzed nuclei (102,36,66)  	 Shell 14 
3.075596e+29 	 1.845700e+11 	 5.73 	 102 	 36 	 102 	 34 	 68 	 23.0775 	 1.322396e+29 	 75.4276 
6.369257e+29 	 3.371580e+11 	 4.02 	 102 	 34 	 100 	 32 	 68 	 15.2101 	 4.616057e+29 	 263.2932 

# P_ini=1.758500e+29 	 rho_ini=1.236800e+11 	 Original catalyzed nuclei (104,36,68)  	 Shell 15 
3.976465e+29 	 2.282386e+11 	 5.74 	 104 	 36 	 104 	 34 	 70 	 22.5040 	 1.646065e+29 	 70.6344 
7.339847e+29 	 3.824231e+11 	 4.06 	 104 	 34 	 102 	 32 	 70 	 12.1779 	 5.009447e+29 	 214.9608 

# P_ini=2.337400e+29 	 rho_ini=1.560900e+11 	 Original catalyzed nuclei (106,36,70)  	 Shell 16 
5.025448e+29 	 2.773545e+11 	 5.74 	 106 	 36 	 106 	 34 	 72 	 21.9692 	 2.037248e+29 	 68.1764 
8.389130e+29 	 4.309389e+11 	 4.10 	 106 	 34 	 104 	 32 	 72 	 9.3632 	 5.400930e+29 	 180.7419 

# P_ini=2.997100e+29 	 rho_ini=1.885800e+11 	 Original catalyzed nuclei (112,38,74)  	 Shell 17 
4.799405e+29 	 2.685802e+11 	 5.41 	 112 	 38 	 112 	 36 	 76 	 20.5281 	 1.784305e+29 	 59.1790 
7.976696e+29 	 4.146508e+11 	 3.85 	 112 	 36 	 110 	 34 	 76 	 9.6580 	 4.961596e+29 	 164.5583 

# P_ini=3.024200e+29 	 rho_ini=1.932600e+11 	 Original catalyzed nuclei (114,38,76)  	 Shell 18 
5.865378e+29 	 3.178293e+11 	 3.56 	 114 	 38 	 112 	 36 	 76 	 14.7240 	 2.090778e+29 	 55.3907 

# P_ini=3.786000e+29 	 rho_ini=2.327900e+11 	 Original catalyzed nuclei (116,38,78)  	 Shell 19 
6.694389e+29 	 3.571735e+11 	 3.59 	 116 	 38 	 114 	 36 	 78 	 12.2259 	 2.039189e+29 	 43.8045 

# P_ini=4.669200e+29 	 rho_ini=2.772000e+11 	 Original catalyzed nuclei (118,38,80)  	 Shell 20 
7.586920e+29 	 3.991518e+11 	 3.62 	 118 	 38 	 116 	 36 	 80 	 9.8860 	 1.947920e+29 	 34.5437 

# P_ini=5.655900e+29 	 rho_ini=3.255600e+11 	 Original catalyzed nuclei (120,38,82)  	 Shell 21 
8.542885e+29 	 4.437706e+11 	 1.89 	 120 	 38 	 116 	 36 	 80 	 10.3606 	 1.953385e+29 	 29.6439 

# P_ini=6.609200e+29 	 rho_ini=3.713700e+11 	 Original catalyzed nuclei (128,40,88)  	 Shell 22 
8.955146e+29 	 4.665514e+11 	 0.19 	 128 	 40 	 122 	 38 	 84 	 7.7604 	 1.323946e+29 	 17.3491 

# P_ini=7.654100e+29 	 rho_ini=4.211500e+11 	 Original catalyzed nuclei (130,40,90)  	 Shell 23 
8.968784e+29 	 4.743923e+11 	 -1.35 	 130 	 40 	 122 	 38 	 84 	 3.0287 	 9.688450e+27 	 1.0920 



==> anc/ReactionOCCOCSNM.res <==
# This file presents the reactions occuring in the 24 shells of an originally catalyzed compressed outer crust in the Single Nucleaus Model as presented in [Suleiman et al. 2022]. 
# P is the pressure at which the reaction occurs 
# rho_ini is the density right before the reaction 
# L is the relative change in density due to the reaction 
# A_i, Z_i are respectively the nucleon and proton number of the father nuclei of the reaction 
# A_f, Z_f, N_f are respectively the nucleon, proton and neutron (inside nuclei) number of the daughter nuclei of the reaction 
# Q is the energy release by the reaction 
# DP is the compression at which the reaction occurs 
# dp/p is the relative compression at which the reaction occurs 

# The table has 24 parts, the top pressure P_ini and density rho_ini of the initial shell are presented, as well as the initial catalyzed nuclei and shell number 

#P (dyn/cm^2) 	 rho_ini (g/cm^3) 	 L 	 A_i 	 Z_i 	 A_f 	 Z_f 	 N_f 	 Q (keV/A) 	 DP (dyn/cm^2) 	 dp/p (in \%)

# P_ini=1.442000e+22 	 rho_ini=7.752500e+05 	 Original catalyzed nuclei (56,26,30)  	 Shell 1 
6.467997e+26 	 1.374130e+09 	 8.16 	 56 	 26 	 56 	 24 	 32 	 37.0445 	 6.462572e+26 	 119130.1486 
1.828602e+28 	 1.811017e+10 	 8.91 	 56 	 24 	 56 	 22 	 34 	 41.2244 	 1.828548e+28 	 3370720.1224 
1.058614e+29 	 7.365346e+10 	 9.82 	 56 	 22 	 56 	 20 	 36 	 81.6757 	 1.058608e+29 	 19514237.8558 
4.746819e+29 	 2.495951e+11 	 10.93 	 56 	 20 	 56 	 18 	 38 	 46.1433 	 4.746813e+29 	 87502086.2557 
1.226403e+30 	 5.649416e+11 	 12.08 	 56 	 18 	 56 	 16 	 36 	 35.0848 	 1.226403e+30 	 226073377.3632 

# P_ini=5.441100e+23 	 rho_ini=8.489100e+06 	 Original catalyzed nuclei (62,28,34)  	 Shell 2 
2.467655e+27 	 3.846373e+09 	 7.52 	 62 	 28 	 62 	 26 	 36 	 44.8872 	 2.400622e+27 	 3581.2540 
2.987315e+28 	 2.678701e+10 	 8.16 	 62 	 26 	 62 	 24 	 38 	 44.1836 	 2.980611e+28 	 44464.8367 
4.282737e+28 	 3.796276e+10 	 4.27 	 62 	 24 	 62 	 23 	 39 	 0.0000 	 4.276034e+28 	 63789.9870 
6.314497e+28 	 5.296908e+10 	 4.46 	 62 	 23 	 62 	 22 	 40 	 0.0000 	 6.307794e+28 	 94099.8299 
4.734602e+29 	 2.511414e+11 	 9.83 	 62 	 22 	 62 	 20 	 42 	 41.2654 	 4.733931e+29 	 706209.0567 
1.170370e+30 	 5.443926e+11 	 10.87 	 62 	 20 	 62 	 18 	 42 	 29.5308 	 1.170303e+30 	 1745861.3922 

# P_ini=6.723400e+25 	 rho_ini=2.653600e+08 	 Original catalyzed nuclei (58,26,32)  	 Shell 3 
4.641024e+27 	 6.206974e+09 	 8.16 	 58 	 26 	 58 	 24 	 34 	 43.1142 	 4.570700e+27 	 6499.4882 
4.552143e+28 	 3.717687e+10 	 8.91 	 58 	 24 	 58 	 22 	 36 	 110.6281 	 4.545110e+28 	 64630.9994 
2.003446e+29 	 1.231459e+11 	 9.82 	 58 	 22 	 58 	 20 	 38 	 44.9844 	 2.002743e+29 	 284787.9188 
6.891586e+29 	 3.420752e+11 	 10.93 	 58 	 20 	 58 	 18 	 40 	 44.3226 	 6.890883e+29 	 979876.4234 
1.506682e+30 	 6.830010e+11 	 11.87 	 58 	 18 	 58 	 16 	 36 	 54.2880 	 1.506612e+30 	 2142386.7755 

# P_ini=7.053500e+25 	 rho_ini=2.821300e+08 	 Original catalyzed nuclei (64,28,36)  	 Shell 4 
8.041784e+27 	 9.614686e+09 	 7.52 	 64 	 28 	 64 	 26 	 38 	 38.9554 	 7.471024e+27 	 1308.9607 
5.227863e+28 	 4.207792e+10 	 8.16 	 64 	 26 	 64 	 24 	 40 	 38.8808 	 5.170787e+28 	 9059.4761 
7.795495e+28 	 6.142617e+10 	 4.27 	 64 	 24 	 64 	 23 	 41 	 0.0000 	 7.738419e+28 	 13558.0964 
1.143442e+29 	 8.538394e+10 	 4.46 	 64 	 23 	 64 	 22 	 42 	 0.0002 	 1.137734e+29 	 19933.6744 
6.674314e+29 	 3.355358e+11 	 9.83 	 64 	 22 	 64 	 20 	 44 	 39.7581 	 6.668606e+29 	 116837.3082 
1.418373e+30 	 6.492718e+11 	 10.74 	 64 	 20 	 64 	 18 	 42 	 42.3755 	 1.417803e+30 	 248406.1147 

# P_ini=5.724700e+26 	 rho_ini=1.375200e+09 	 Original catalyzed nuclei (66,28,38)  	 Shell 5 
2.260810e+28 	 2.151796e+10 	 7.52 	 66 	 28 	 66 	 26 	 40 	 49.5676 	 2.194908e+28 	 3330.5634 
7.859715e+28 	 5.892652e+10 	 8.16 	 66 	 26 	 66 	 24 	 42 	 79.0770 	 7.793813e+28 	 11826.3685 
3.253724e+29 	 1.851884e+11 	 8.92 	 66 	 24 	 66 	 22 	 44 	 38.6189 	 3.247134e+29 	 49272.1587 
9.017784e+29 	 4.338110e+11 	 9.83 	 66 	 22 	 66 	 20 	 46 	 38.4460 	 9.011194e+29 	 136736.2705 
1.556269e+30 	 7.179208e+11 	 10.56 	 66 	 20 	 66 	 18 	 42 	 50.9996 	 1.555610e+30 	 236048.9940 

# P_ini=6.610000e+26 	 rho_ini=1.560800e+09 	 Original catalyzed nuclei (86,36,50)  	 Shell 6 
9.883764e+27 	 1.179848e+10 	 5.73 	 86 	 36 	 86 	 34 	 52 	 29.2492 	 8.235664e+27 	 499.7065 
4.722950e+28 	 4.030834e+10 	 6.10 	 86 	 34 	 86 	 32 	 54 	 23.1895 	 4.558140e+28 	 2765.6940 
1.333402e+29 	 9.319391e+10 	 6.51 	 86 	 32 	 86 	 30 	 56 	 18.8030 	 1.316921e+29 	 7990.5382 
4.385409e+29 	 2.426870e+11 	 6.99 	 86 	 30 	 86 	 28 	 58 	 28.3063 	 4.368928e+29 	 26508.8775 
9.668063e+29 	 4.702029e+11 	 7.53 	 86 	 28 	 86 	 26 	 60 	 28.3194 	 9.651582e+29 	 58561.8682 
1.478037e+30 	 6.955568e+11 	 7.94 	 86 	 26 	 86 	 24 	 56 	 35.8088 	 1.476389e+30 	 89581.2997 

# P_ini=1.653000e+27 	 rho_ini=3.195300e+09 	 Original catalyzed nuclei (84,34,50)  	 Shell 7 
2.826783e+28 	 2.678792e+10 	 6.10 	 84 	 34 	 84 	 32 	 52 	 28.5917 	 1.934073e+28 	 216.6519 
1.189231e+29 	 8.353225e+10 	 6.51 	 84 	 32 	 84 	 30 	 54 	 33.1200 	 1.099960e+29 	 1232.1583 
3.255330e+29 	 1.895052e+11 	 6.99 	 84 	 30 	 84 	 28 	 56 	 29.1696 	 3.166059e+29 	 3546.5702 
7.690107e+29 	 3.867022e+11 	 7.53 	 84 	 28 	 84 	 26 	 58 	 29.0796 	 7.600836e+29 	 8514.3389 
1.397670e+30 	 6.514215e+11 	 8.05 	 84 	 26 	 84 	 24 	 56 	 31.4143 	 1.388742e+30 	 15556.4786 

# P_ini=8.953900e+27 	 rho_ini=1.171800e+10 	 Original catalyzed nuclei (82,32,50)  	 Shell 8 
6.325083e+28 	 5.076596e+10 	 6.51 	 82 	 32 	 82 	 30 	 52 	 22.9880 	 3.487983e+28 	 122.9419 
2.991454e+29 	 1.736109e+11 	 6.98 	 82 	 30 	 82 	 28 	 54 	 44.3200 	 2.707744e+29 	 954.4057 
5.969567e+29 	 3.120879e+11 	 7.53 	 82 	 28 	 82 	 26 	 56 	 29.9136 	 5.685857e+29 	 2004.1087 
1.201498e+30 	 5.675958e+11 	 8.05 	 82 	 26 	 82 	 24 	 54 	 22.1291 	 1.173127e+30 	 4134.9505 

# P_ini=2.845600e+28 	 rho_ini=2.897200e+10 	 Original catalyzed nuclei (80,30,50)  	 Shell 9 
2.528640e+29 	 1.492901e+11 	 6.98 	 80 	 30 	 80 	 28 	 52 	 56.2615 	 1.596800e+29 	 171.3599 
4.502763e+29 	 2.463518e+11 	 7.53 	 80 	 28 	 80 	 26 	 54 	 30.8317 	 3.570923e+29 	 383.2120 
1.021587e+30 	 4.902061e+11 	 8.17 	 80 	 26 	 80 	 24 	 56 	 29.4857 	 9.284026e+29 	 996.3112 
1.499691e+30 	 7.075515e+11 	 8.51 	 80 	 24 	 80 	 22 	 50 	 39.9523 	 1.406507e+30 	 1509.3871 

# P_ini=9.346300e+28 	 rho_ini=7.248200e+10 	 Original catalyzed nuclei (82,30,52)  	 Shell 10 
2.991455e+29 	 1.736109e+11 	 6.98 	 82 	 30 	 82 	 28 	 54 	 44.3201 	 1.953555e+29 	 188.2219 
5.969567e+29 	 3.120880e+11 	 7.53 	 82 	 28 	 82 	 26 	 56 	 29.9136 	 4.931667e+29 	 475.1582 
1.201498e+30 	 5.675958e+11 	 8.05 	 82 	 26 	 82 	 24 	 54 	 22.1290 	 1.097708e+30 	 1057.6238 

# P_ini=1.041100e+29 	 rho_ini=7.973500e+10 	 Original catalyzed nuclei (94,34,60)  	 Shell 11 
2.336855e+29 	 1.463148e+11 	 6.10 	 94 	 34 	 94 	 32 	 62 	 25.5490 	 1.260955e+29 	 117.2000 
5.491570e+29 	 2.949020e+11 	 6.51 	 94 	 32 	 94 	 30 	 64 	 25.4238 	 4.415670e+29 	 410.4164 
1.083628e+30 	 5.233977e+11 	 6.99 	 94 	 30 	 94 	 28 	 66 	 22.0647 	 9.760382e+29 	 907.1830 
1.371591e+30 	 6.684359e+11 	 7.22 	 94 	 28 	 94 	 26 	 60 	 28.4032 	 1.264001e+30 	 1174.8316 

# P_ini=1.079200e+29 	 rho_ini=8.242400e+10 	 Original catalyzed nuclei (100,36,64)  	 Shell 12 
2.316025e+29 	 1.462347e+11 	 5.73 	 100 	 36 	 100 	 34 	 66 	 23.6888 	 1.051225e+29 	 83.1140 
5.256409e+29 	 2.861421e+11 	 6.10 	 100 	 34 	 100 	 32 	 68 	 23.5892 	 3.991609e+29 	 315.5921 
1.030402e+30 	 5.033667e+11 	 6.52 	 100 	 32 	 100 	 30 	 70 	 22.7299 	 9.039216e+29 	 714.6755 
1.381518e+30 	 6.682988e+11 	 6.71 	 100 	 30 	 100 	 28 	 64 	 28.4649 	 1.255038e+30 	 992.2820 

# P_ini=1.268600e+29 	 rho_ini=9.446200e+10 	 Original catalyzed nuclei (96,34,62)  	 Shell 13 
3.148622e+29 	 1.869293e+11 	 6.10 	 96 	 34 	 96 	 32 	 64 	 24.8465 	 1.845322e+29 	 141.5884 
6.921220e+29 	 3.583527e+11 	 6.52 	 96 	 32 	 96 	 30 	 66 	 24.7850 	 5.617920e+29 	 431.0535 
1.245524e+30 	 5.934914e+11 	 6.89 	 96 	 30 	 96 	 28 	 64 	 22.0061 	 1.115194e+30 	 855.6694 

# P_ini=1.307200e+29 	 rho_ini=9.708800e+10 	 Original catalyzed nuclei (102,36,66)  	 Shell 14 
3.075562e+29 	 1.845684e+11 	 5.73 	 102 	 36 	 102 	 34 	 68 	 23.0764 	 1.322362e+29 	 75.4256 
6.565739e+29 	 3.449414e+11 	 6.10 	 102 	 34 	 102 	 32 	 70 	 23.0268 	 4.812539e+29 	 274.5003 
1.178399e+30 	 5.679105e+11 	 6.43 	 102 	 32 	 102 	 30 	 68 	 18.4721 	 1.003079e+30 	 572.1420 

# P_ini=1.758500e+29 	 rho_ini=1.236800e+11 	 Original catalyzed nuclei (104,36,68)  	 Shell 15 
3.976465e+29 	 2.282386e+11 	 5.74 	 104 	 36 	 104 	 34 	 70 	 22.5040 	 1.646065e+29 	 70.6344 
8.050568e+29 	 4.099188e+11 	 6.10 	 104 	 34 	 104 	 32 	 72 	 22.5004 	 5.720168e+29 	 245.4586 
1.337546e+30 	 6.368729e+11 	 6.35 	 104 	 32 	 104 	 30 	 68 	 25.8197 	 1.104506e+30 	 473.9555 

# P_ini=2.337400e+29 	 rho_ini=1.560900e+11 	 Original catalyzed nuclei (106,36,70)  	 Shell 16 
5.025413e+29 	 2.773530e+11 	 5.74 	 106 	 36 	 106 	 34 	 72 	 21.9685 	 2.037213e+29 	 68.1753 
9.712519e+29 	 4.810675e+11 	 6.10 	 106 	 34 	 106 	 32 	 74 	 22.0081 	 6.724319e+29 	 225.0291 
1.385267e+30 	 6.664547e+11 	 6.26 	 106 	 32 	 106 	 30 	 68 	 28.2141 	 1.086447e+30 	 363.5791 

# P_ini=2.997100e+29 	 rho_ini=1.885800e+11 	 Original catalyzed nuclei (112,38,74)  	 Shell 17 
4.799405e+29 	 2.685802e+11 	 5.41 	 112 	 38 	 112 	 36 	 76 	 20.5281 	 1.784305e+29 	 59.1790 
9.102542e+29 	 4.578854e+11 	 5.74 	 112 	 36 	 112 	 34 	 78 	 20.5567 	 6.087442e+29 	 201.8985 
1.344422e+30 	 6.489600e+11 	 5.95 	 112 	 34 	 112 	 32 	 74 	 25.3043 	 1.042912e+30 	 345.8965 

# P_ini=3.024200e+29 	 rho_ini=1.932600e+11 	 Original catalyzed nuclei (114,38,76)  	 Shell 18 
5.905526e+29 	 3.194621e+11 	 5.41 	 114 	 38 	 114 	 36 	 78 	 20.0815 	 2.130926e+29 	 56.4543 
1.058055e+30 	 5.218417e+11 	 5.74 	 114 	 36 	 114 	 34 	 80 	 18.0207 	 6.805946e+29 	 180.3091 
1.270210e+30 	 6.329766e+11 	 5.87 	 114 	 34 	 114 	 32 	 74 	 21.5489 	 8.927502e+29 	 236.5152 

# P_ini=3.786000e+29 	 rho_ini=2.327900e+11 	 Original catalyzed nuclei (116,38,78)  	 Shell 19 
7.151527e+29 	 3.753431e+11 	 5.41 	 116 	 38 	 116 	 36 	 80 	 19.6588 	 2.496327e+29 	 53.6245 
1.191994e+30 	 5.807467e+11 	 5.67 	 116 	 36 	 116 	 34 	 78 	 18.1532 	 7.264744e+29 	 156.0565 

# P_ini=4.669200e+29 	 rho_ini=2.772000e+11 	 Original catalyzed nuclei (118,38,80)  	 Shell 20 
8.539539e+29 	 4.362402e+11 	 5.41 	 118 	 38 	 118 	 36 	 82 	 19.2618 	 2.900539e+29 	 51.4371 
1.304556e+30 	 6.322037e+11 	 5.60 	 118 	 36 	 118 	 34 	 78 	 23.6161 	 7.406556e+29 	 131.3452 

# P_ini=5.655900e+29 	 rho_ini=3.255600e+11 	 Original catalyzed nuclei (120,38,82)  	 Shell 21 
1.003730e+30 	 5.009010e+11 	 5.41 	 120 	 38 	 120 	 36 	 84 	 18.5364 	 3.447804e+29 	 52.3227 
1.272348e+30 	 6.309689e+11 	 5.53 	 120 	 36 	 120 	 34 	 78 	 21.8334 	 6.133980e+29 	 93.0872 

# P_ini=6.609200e+29 	 rho_ini=3.713700e+11 	 Original catalyzed nuclei (128,40,88)  	 Shell 22 
1.066685e+30 	 5.320612e+11 	 5.12 	 128 	 40 	 128 	 38 	 90 	 14.7507 	 3.035651e+29 	 39.7795 
1.150172e+30 	 5.918905e+11 	 5.15 	 128 	 38 	 128 	 36 	 82 	 16.4611 	 3.870524e+29 	 50.7197 

# P_ini=7.654100e+29 	 rho_ini=4.211500e+11 	 Original catalyzed nuclei (130,40,90)  	 Shell 23 
1.188087e+30 	 5.859570e+11 	 5.01 	 130 	 40 	 130 	 38 	 86 	 17.6608 	 3.008968e+29 	 33.9157 

# P_ini=8.895300e+29 	 rho_ini=4.787300e+11 	 Original catalyzed nuclei (132,40,92)  	 Shell 24 
1.248161e+30 	 6.174400e+11 	 4.95 	 132 	 40 	 132 	 38 	 86 	 20.5545 	 3.046808e+29 	 32.2933 


